A Brief Introduction to Machine Learning for Engineers

This monograph aims at providing an introduction to key concepts, algorithms, and theoretical results in machine learning. The treatment concentrates on probabilistic models for supervised and unsupervised learning problems. It introduces fundamental concepts and algorithms by building on first principles, while also exposing the reader to more advanced topics with extensive pointers to the literature, within a unified notation and mathematical framework. The material is organized according to clearly defined categories, such as discriminative and generative models, frequentist and Bayesian approaches, exact and approximate inference, as well as directed and undirected models. This monograph is meant as an entry point for researchers with a background in probability and linear algebra.

==> Chapter2/model_order_sel_Bayes.m <==
clear

load data
%x=xtest(u);
%t=tmeantest(u)+randn(10,1)*sqrt(0.1);

Mvec=[1:9];

alpha=10^(-3)/8;
beta=10;

for k=1:length(Mvec)
    M=Mvec(k);
X=[ones(length(x),1)];

    
for m=1:M
X=[X x.^m];
end

wmap=((X'*X+alpha/beta*eye(size(X,2)))^-1)*X'*t;
probmap(k)=1/sqrt(det(2*pi*beta^-1))*exp(-(norm(t-X*wmap,'fro').^2)/2);

C=X*X'*alpha^-1+beta^-1*eye(size(X,1));
prob(k)=1/sqrt(det(2*pi*C))*exp(-t'*C^-1*t/2);


end

hold on
plot(Mvec,(prob));





==> Chapter2/regression.m <==
clear

Nsamples=10; %20, 100

xtest=linspace(0,1,1000)';
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(1000,1)*sqrt(0.1);

u=randi(1000,10,1);
load data
%x=xtest(u);
%t=tmeantest(u)+randn(10,1)*sqrt(0.1);

xaxis=linspace(0,1,100)';
figure
%%plot training data
plot(x,t,'o')
xlabel('x');ylabel('t');Mmax=3; %10
training_error=zeros(Mmax,1);
test_error=zeros(Mmax,1);
Mmax=3;
Mvec=[1 3 9];

for k=1:Mmax
    M=Mvec(k);
X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=pinv(X)*t;
hold on;
plot(xaxis,Xaxis*w,'r');
training_error(M)=sqrt(1/length(x)*sum(abs(t-X*w).^2));
test_error(M)=sqrt(1/length(xtest)*sum(abs(ttest-Xtest*w).^2));

k = waitforbuttonpress

end

figure
plot([1:Mmax],training_error,'r'); hold on
plot([1:Mmax],test_error,'k-')
xlabel('M'); ylabel('RMS'); legend('training','test')

k = waitforbuttonpress

%%% PART II

M=7; 
training_error=zeros(M,1);
test_error=zeros(M,1);

X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=pinv(X)*t;
sigma2=1/length(x)*sum(abs(t-X*w).^2);
figure
plot(x,t,'o'); hold on
plot(xaxis,Xaxis*w,'r');
plot(xaxis,Xaxis*w+sqrt(sigma2),'r--');
plot(xaxis,Xaxis*w-sqrt(sigma2),'r--');
xlabel('x'); ylabel('t');

k = waitforbuttonpress

%%% PART III


M=7;

Nsamplesvec=[1:20:200];
training_error=zeros(length(Nsamplesvec),1);
test_error=zeros(length(Nsamplesvec),1);

for nsam=1:length(Nsamplesvec)
    
Nsamples=Nsamplesvec(nsam); %20, 100

%training data
x=x1(1:Nsamples);
t=t1(1:Nsamples);

X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=pinv(X)*t;
training_error(nsam)=sqrt(1/length(x)*sum(abs(t-X*w).^2));
test_error(nsam)=sqrt(1/length(xtest)*sum(abs(ttest-Xtest*w).^2));

end

figure
plot(Nsamplesvec,training_error,'r'); hold on
plot(Nsamplesvec,test_error,'k')
xlabel('N')
ylabel('RMS')
legend('training','test')





==> Chapter2/regression_Fig2.m <==
clear

Nsamples=10; %20, 100

xtest=linspace(0,1,1000)';
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(1000,1)*sqrt(0.1);

u=randi(1000,10,1);
load data
%x=xtest(u);
%t=tmeantest(u)+randn(10,1)*sqrt(0.1);

xaxis=linspace(0,1,100)';
figure
%%plot training data
plot(x,t,'o')
xlabel('x');ylabel('t');Mmax=3; %10
training_error=zeros(Mmax,1);
test_error=zeros(Mmax,1);
Mmax=3;
Mvec=[1 3 9];

for k=1:Mmax
    M=Mvec(k);
X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=pinv(X)*t;
hold on;
plot(xaxis,Xaxis*w,'r');


end







==> Chapter2/regression_Fig3.m <==
clear

Nsamples=10; %20, 100

Mmax=9;

xtest1=linspace(0,1,1000)';
xtest=xtest1*ones(1,100);
xtest=vec(xtest);
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(size(tmeantest))*sqrt(0.1);
load data
%x=xtest(u);
%t=tmeantest(u)+randn(10,1)*sqrt(0.1);
training_error=zeros(Mmax,1);
test_error=zeros(Mmax,1);
xaxis=linspace(0,1,100)';



for M=1:Mmax+1
X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M-1
X=[X x.^(m)];
Xaxis=[Xaxis xaxis.^(m)];
Xtest=[Xtest xtest.^(m)];
end

w=pinv(X)*t;
hold on;
training_error(M)=sqrt(1/length(x)*sum(abs(t-X*w).^2));
test_error(M)=sqrt(1/length(xtest)*sum(abs(ttest-Xtest*w).^2));


end

figure
plot([0:Mmax],training_error,'r'); hold on
plot([0:Mmax],test_error,'k-')
xlabel('M'); ylabel('RMS'); legend('training','test')

% k = waitforbuttonpress
% 
% %%% PART II
% 
% M=7; 
% training_error=zeros(M,1);
% test_error=zeros(M,1);
% 
% X=[ones(length(x),1)];
% Xaxis=[ones(length(xaxis),1)];
% Xtest=[ones(length(xtest),1)];
%     
% for m=1:M
% X=[X x.^m];
% Xaxis=[Xaxis xaxis.^m];
% Xtest=[Xtest xtest.^m];
% end
% 
% w=pinv(X)*t;
% sigma2=1/length(x)*sum(abs(t-X*w).^2);
% figure
% plot(x,t,'o'); hold on
% plot(xaxis,Xaxis*w,'r');
% plot(xaxis,Xaxis*w+sqrt(sigma2),'r--');
% plot(xaxis,Xaxis*w-sqrt(sigma2),'r--');
% xlabel('x'); ylabel('t');
% 
% k = waitforbuttonpress
% 
% %%% PART III
% 
% 
% 





==> Chapter2/regression_Fig4.m <==
M=1;

Nsamplesvec=[1:10:200];
training_error=zeros(length(Nsamplesvec),1);
test_error=zeros(length(Nsamplesvec),1);

% xtest1=linspace(0,1,1000)';
% xtest=xtest1*ones(1,100);
% xtest=vec(xtest);
% tmeantest=sin(2*pi*xtest);
% ttest=sin(2*pi*xtest)+randn(size(tmeantest))*sqrt(0.1);



for av=1:1

%u=randi(1000,200,1);
x1=xtest1(u);
%t1=tmeantest(u)+randn(size(u))*sqrt(0.1);

xaxis=linspace(0,1,100)';


for nsam=1:length(Nsamplesvec)
    
Nsamples=Nsamplesvec(nsam); %20, 100

%training data
x=x1(1:Nsamples);
t=t1(1:Nsamples);

X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=pinv(X)*t;
training_error(nsam)=training_error(nsam)+sqrt(1/length(x)*sum(abs(t-X*w).^2));
test_error(nsam)=test_error(nsam)+sqrt(1/length(xtest)*sum(abs(ttest-Xtest*w).^2));

end

end


plot(Nsamplesvec,training_error/1,'r'); hold on
plot(Nsamplesvec,test_error/1,'k')
xlabel('N')
ylabel('RMS')
legend('training','test')

==> Chapter2/regression_Fig6.m <==
clear

Nsamples=10; %20, 100

xtest=linspace(0,1,1000)';
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(1000,1)*sqrt(0.1);

u=randi(1000,10,1);
load data
%x=xtest(u);
%t=tmeantest(u)+randn(10,1)*sqrt(0.1);

xaxis=linspace(0,1,100)';
figure
%%plot training data
plot(x,t,'o')
xlabel('x');ylabel('t');Mmax=3; %10

M=6; 
Nlambda=10;
training_error=zeros(Nlambda,1);
test_error=zeros(Nlambda,1);

loglambda=linspace(-30,10,Nlambda);

for k=1:Mmax
    M=Mvec(k);
X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

lambda=exp(loglambda(nl));
w=inv(X'*X+lambda*eye(M+1))*X'*t;
hold on;
plot(xaxis,Xaxis*w,'r');


end







==> Chapter2/regression_Fig6a.m <==
%MAP

close all
clear
load data
xtest=linspace(0,1,1000)';
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(1000,1)*sqrt(0.1);

Nsamples=20;
Naxis=100;
xaxis=linspace(0,1,Naxis)';

figure
%%plot training data
plot(x,t,'o')
xlabel('x');ylabel('t');

M=9; 
Nlambda=10;
training_error=zeros(Nlambda,1);
test_error=zeros(Nlambda,1);

loglambda=linspace(-50,10,Nlambda);

X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

for nl=1:Nlambda
lambda=exp(loglambda(nl));
w=inv(X'*X+lambda*eye(M+1))*X'*t;
hold on;
plot(xaxis,Xaxis*w,'r');
training_error(nl)=sqrt(1/length(x)*sum(abs(t-X*w).^2));
test_error(nl)=sqrt(1/length(xtest)*sum(abs(ttest-Xtest*w).^2));

waitforbuttonpress;

end

Figure1=figure;
plot(loglambda,training_error,'r'); hold on
plot(loglambda,test_error,'k-')
set(Figure1,'defaulttextinterpreter','latex');
xlabel('$\log(\lambda)$'); ylabel('RMS'); legend('training','test')





==> Chapter2/regression_FigBayes.m <==
clear
%figure
Nsamples=10; %20, 100

beta=10;
alpha=5*10^-5*beta;
lambda=alpha/beta;

xtest=linspace(0,1,1000)';
tmeantest=sin(2*pi*xtest);
ttest=sin(2*pi*xtest)+randn(1000,1)*sqrt(0.1);

u=[1 5 15 30 35 850 901 960 970 999]';
x=xtest(u);
t=tmeantest(u)+randn(10,1)*sqrt(0.1);

xaxis=linspace(0,1,100)';

figure

 plot(x,t,'o')
 xlabel('x');ylabel('t');Mmax=3; %10
training_error=zeros(Mmax,1);
test_error=zeros(Mmax,1);
Mmax=3;
M=9;


X=[ones(length(x),1)];
Xaxis=[ones(length(xaxis),1)];
Xtest=[ones(length(xtest),1)];
    
for m=1:M
X=[X x.^m];
Xaxis=[Xaxis xaxis.^m];
Xtest=[Xtest xtest.^m];
end

w=inv(X'*X+lambda*eye(M+1))*X'*t;

for l=1:length(xaxis)
    xa=xaxis(l);
    
    fixa=[1];
   for m=1:M
fixa=[fixa xa.^m];
end
    fixa=fixa';
    muxa(l)=w'*fixa;
    s(l)=beta^-1*(1+fixa'*inv(X'*X+lambda*eye(M+1))*fixa);
end
   
    plot(xaxis,muxa+sqrt(s)); hold on
plot(xaxis,muxa-sqrt(s));
   
x2 = [xaxis', fliplr(xaxis')];
inBetween = [muxa+sqrt(s), fliplr(muxa-sqrt(s))];
fill(x2, inBetween, 'g');
plot(xaxis,muxa);



 s=beta^-1;
 plot(xaxis,muxa+sqrt(s)); hold on
plot(xaxis,muxa-sqrt(s));
   
x2 = [xaxis', fliplr(xaxis')];
inBetween = [muxa+sqrt(s), fliplr(muxa-sqrt(s))];
fill(x2, inBetween, 'c');
 plot(x,t,'o')
 xlabel('x');ylabel('t');



==> Chapter2/simpson.m <==
x1=10+randn(30,1);
t1=10+randn(30,1);
x2=1+randn(30,1);
t2=1+randn(30,1);
figure
subplot(2,1,1)
plot([x1' x2']',[t1' t2']','o');
xlabel('x'); ylabel('t')

subplot(2,1,2)
plot(x1,t1,'o');
hold on
plot(x2,t2,'o');
xlabel('x'); ylabel('t')




==> Chapter2/simpson1.m <==
A=[1 -4;0.8 0.2]';
x10=A*randn(2,50)+2;
x20=A*randn(2,50)+6;
x30=A*randn(2,50)+10;
x40=A*randn(2,50)+14;
x50=A*randn(2,50)+18;
subplot(2,1,1)
plot(x10(1,:),x10(2,:),'o','MarkerSize',10,'LineWidth',2,'Color','b');
xlabel('Exercise'); ylabel('Cholesterol')
hold on; plot(x20(1,:),x20(2,:),'o','MarkerSize',10,'LineWidth',2,'Color','b');
plot(x30(1,:),x30(2,:),'o','MarkerSize',10,'LineWidth',2,'Color','b');
plot(x40(1,:),x40(2,:),'o','MarkerSize',10,'LineWidth',2,'Color','b');
plot(x50(1,:),x50(2,:),'o','MarkerSize',10,'LineWidth',2,'Color','b');

subplot(2,1,2)
plot(x10(1,:),x10(2,:),'o','MarkerSize',10,'LineWidth',2);
xlabel('Exercise'); ylabel('Cholesterol')
hold on; plot(x20(1,:),x20(2,:),'s','MarkerSize',10,'LineWidth',2,'Color','r');
plot(x30(1,:),x30(2,:),'x','MarkerSize',10,'LineWidth',2,'Color','c');
plot(x40(1,:),x40(2,:),'*','MarkerSize',10,'LineWidth',2,'Color','g');
plot(x50(1,:),x50(2,:),'d','MarkerSize',10,'LineWidth',2,'Color','k');

==> Chapter3/Fig2Ch3.m <==
N1=90;
N=100;

a=[1:0.1:10];
hold on;
plot(a,(N1+a)./(N+2*a));


==> Chapter3/Fig3Ch3.m <==

muaxis=linspace(-5,5,100);
sp=3;

nvec=[1 5 10 100];

%x=randn(nvec(length(nvec)),1);


for n=1:length(nvec)
    if n==1 
        subplot(2,2,1); 
    elseif n==2
            subplot(2,2,2);
    elseif n==3
             subplot (2,2,3);
    elseif n==4
        subplot(2,2,4);
    end
                
    N=nvec(n);
   plot(muaxis,normpdf(muaxis,0,1),'r--');
hold on

plot(muaxis,normpdf(muaxis,1,sp),'k');
plot(x(1:N),zeros(N,1),'o');

mML=sum(x(1:N))/N;
plot(mML,0,'x')

muN=sp/(sp+1/N)*mML+(1/N)/(sp+1/N)*1;
plot(muN,0,'*')

sN=1+1/(1/sp+N);

plot(muaxis,normpdf(muaxis,muN,sN));

xlabel('\mu');
ylabel('pdf');
end

==> Chapter4/Figclassification.m <==
figure
clear

N=100;
Ntest=1000;
Mmax=4;

% figure
% plot(s_tr(1,:),s_tr(2,:),'o','MarkerSize',10,'LineWidth',2)
% hold on
% plot(v_tr(1,:),v_tr(2,:),'x','MarkerSize',10,'LineWidth',2)figu
% 
% 
s_tr=randn(2,N/2);
v_tr=randn(2,N/2)*sqrt(0.3)+ones(2,1)*3*(2*randi(2,[1,N/2])-3);

s_test=randn(2,Ntest/2);
v_test=randn(2,Ntest/2)*sqrt(0.3)+ones(2,1)*3*(2*randi(2,[1,Ntest/2])-3);

% 


% 

for M=1:Mmax
    
 setosa_tr=[s_tr];
 virginica_tr=[v_tr];
 for m=2:M
 setosa_tr=[setosa_tr;s_tr.^m];
 virginica_tr=[virginica_tr;v_tr.^m];
 end
 
 setosa_test=[s_test];
 virginica_test=[v_test];
 for m=2:M
 setosa_test=[setosa_test;s_test.^m];
 virginica_test=[virginica_test;v_test.^m];
 end
 
 %Perceptron algorithm
 wi=randn(2*M+1,1);
 w=wi;
 p=randperm(N);
 
 Niter=N;
 for ii=1:10
 for n=1:Niter
     if p(n)<=N/2
     tn=-1;
     xn=[1;setosa_tr(:,p(n))];
     if (w'*xn>0)
         w=w+xn*tn;
     end
     else 
     tn=1;
     xn=[1;virginica_tr(:,p(n)-N/2)];
     if (w'*xn<0)
         w=w+xn*tn;
     end
     end
 end
 end
 
 
error_perc_test(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_perc_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);
            
gamma=0.15;
 w=wi;
 p=randperm(N);
 
 Niter=N;
 for ii=1:10
 for n=1:Niter
     if p(n)<=N/2
     tn=-1;
     xn=[1;setosa_tr(:,p(n))];
     else 
     tn=1;
     xn=[1;virginica_tr(:,p(n)-N/2)];
     end
     yn=1/(1+exp(-w'*xn));
      w=w+gamma*(tn-yn)*xn;
 end
 end
 
 
error_logi(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_logi_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);

%SVM
X=[ones(N,1) [setosa_tr';virginica_tr']];
t=[-ones(N/2,1);ones(N/2,1)];
cvx_begin
variables z(N) w(1+2*M)
minimize (sum(pow_pos(w,2))+3.5*sum(z))
subject to
t.*(X*w)>=1-z
z>=0
cvx_end
error_SVM(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_SVM_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);

%QDA
mus=1/N*sum(setosa_tr')';
muv=1/N*sum(virginica_tr')';

Sigmas=1/N*setosa_tr*setosa_tr';
Sigmav=1/N*virginica_tr*virginica_tr';
error_QDA(M)=0;
for ntest=1:Ntest/2
   error_QDA(M)=error_QDA(M)+1/Ntest*sum(mvnpdf(setosa_test(:,ntest),mus,Sigmas)/(mvnpdf(setosa_test(:,ntest),mus,Sigmas)+mvnpdf(setosa_test(:,ntest),muv,Sigmav))<0.5);
end
for ntest=1:Ntest/2
   error_QDA(M)=error_QDA(M)+1/Ntest*sum(mvnpdf(virginica_test(:,ntest),muv,Sigmav)/(mvnpdf(virginica_test(:,ntest),mus,Sigmas)+mvnpdf(virginica_test(:,ntest),muv,Sigmav))<0.5);
end
error_QDA_tr(M)=0;
for ntest=1:N/2
   error_QDA_tr(M)=error_QDA_tr(M)+1/N*sum(mvnpdf(setosa_tr(:,ntest),mus,Sigmas)/(mvnpdf(setosa_tr(:,ntest),mus,Sigmas)+mvnpdf(setosa_tr(:,ntest),muv,Sigmav))<0.5);
end
for ntest=1:N/2
   error_QDA_tr(M)=error_QDA_tr(M)+1/N*sum(mvnpdf(virginica_tr(:,ntest),muv,Sigmav)/(mvnpdf(virginica_tr(:,ntest),mus,Sigmas)+mvnpdf(virginica_tr(:,ntest),muv,Sigmav))<0.5);
end


end
plot([1:Mmax],error_perc_test,'k');hold on
plot([1:Mmax],error_perc_tr,'k--');
 plot([1:Mmax],error_SVM,'r');hold on
 plot([1:Mmax],error_SVM_tr,'r--')
%plot([1:Mmax],error_logi,'b');hold on
%plot([1:Mmax],error_logi_tr,'b--')

plot([1:Mmax],error_QDA,'b');hold on
plot([1:Mmax],error_QDA_tr,'b--')




==> Chapter4/Figclassificationv1.m <==
figure
clear

N=80;
Ntest=1000;
Mmax=8;
D=2;
Nouter=1;

error_perc_test_av=0;
error_perc_tr_av=0;
error_SVM_tr_av=0;
error_SVM_av=0;
error_QDA_tr_av=0;
error_QDA_av=0;

for nouter=1:Nouter

% figure
% plot(s_tr(1,:),s_tr(2,:),'o','MarkerSize',10,'LineWidth',2)
% hold on
% plot(v_tr(1,:),v_tr(2,:),'x','MarkerSize',10,'LineWidth',2)figu
% 
% 
% s_tr=randn(D,N/2);
% v_tr=randn(D,N/2)*sqrt(0.3)+ones(D,1)*3*(2*randi(D,[1,N/2])-3);
% 
% s_test=randn(D,Ntest/2);
% v_test=randn(D,Ntest/2)*sqrt(0.3)+ones(D,1)*3*(2*randi(D,[1,Ntest/2])-3);
ff=.6;

Nav=0;
while Nav<N/2
atry=2*rand(2,1)-1; 
x=atry(1);y=atry(2);
if ((cos(pi/4)*x-sin(pi/4)*y-0.5*(sin(2*pi*(sin(pi/4)*x+cos(pi/4)*y)*ff)))>0)
    Nav=Nav+1;
    s_tr(:,Nav)=atry;
end
end

Nav=0;
while Nav<N/2
atry=2*rand(2,1)-1; 
x=atry(1);y=atry(2);
if ((cos(pi/4)*x-sin(pi/4)*y-0.5*(sin(2*pi*(sin(pi/4)*x+cos(pi/4)*y)*ff)))<0)
    Nav=Nav+1;
    v_tr(:,Nav)=atry;
end
end

Nav=0;
while Nav<Ntest/2
atry=2*rand(2,1)-1; 
x=atry(1);y=atry(2);
if ((cos(pi/4)*x-sin(pi/4)*y-0.5*(sin(2*pi*(sin(pi/4)*x+cos(pi/4)*y)*ff)))>0)
    Nav=Nav+1;
    s_test(:,Nav)=atry;
end
end

Nav=0;
while Nav<Ntest/2
atry=2*rand(2,1)-1; 
x=atry(1);y=atry(2);
if ((cos(pi/4)*x-sin(pi/4)*y-0.5*(sin(2*pi*(sin(pi/4)*x+cos(pi/4)*y)*ff)))<0)
    Nav=Nav+1;
    v_test(:,Nav)=atry;
end
end
% 
f = @(x,y) (cos(pi/4)*x-sin(pi/4)*y-0.5*(sin(2*pi*(sin(pi/4)*x+cos(pi/4)*y)*ff)));
fimplicit(f,[-1 1 -1 1]); hold on
plot(s_tr(1,:),s_tr(2,:),'o','MarkerSize',10,'LineWidth',2)
hold on
plot(v_tr(1,:),v_tr(2,:),'x','MarkerSize',10,'LineWidth',2)
% 

for M=1:Mmax
    
 setosa_tr=[s_tr];
 virginica_tr=[v_tr];
 for m=2:M
 setosa_tr=[setosa_tr;s_tr.^m];
 virginica_tr=[virginica_tr;v_tr.^m];
 end
 
 setosa_test=[s_test];
 virginica_test=[v_test];
 for m=2:M
 setosa_test=[setosa_test;s_test.^m];
 virginica_test=[virginica_test;v_test.^m];
 end
 
 %Perceptron algorithm
 wi=randn(D*M+1,1);
 w=wi;
 p=randperm(N);
 
 Niter=N;
 for ii=1:10
 for n=1:Niter
     if p(n)<=N/2
     tn=-1;
     xn=[1;setosa_tr(:,p(n))];
     if (w'*xn>0)
         w=w+xn*tn;
     end
     else 
     tn=1;
     xn=[1;virginica_tr(:,p(n)-N/2)];
     if (w'*xn<0)
         w=w+xn*tn;
     end
     end
 end
 end
 
 
error_perc_test(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_perc_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);
            
gamma=0.15;
 w=wi;
 p=randperm(N);
 
 Niter=N;
 for ii=1:10
 for n=1:Niter
     if p(n)<=N/2
     tn=-1;
     xn=[1;setosa_tr(:,p(n))];
     else 
     tn=1;
     xn=[1;virginica_tr(:,p(n)-N/2)];
     end
     yn=1/(1+exp(-w'*xn));
      w=w+gamma*(tn-yn)*xn;
 end
 end
 
 
error_logi(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_logi_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);

%SVM
X=[ones(N,1) [setosa_tr';virginica_tr']];
t=[-ones(N/2,1);ones(N/2,1)];
cvx_begin
variables z(N) w(1+D*M)
minimize (sum(pow_pos(w,2))+5*sum(z))
subject to
t.*(X*w)>=1-z
z>=0
cvx_end
error_SVM(M)=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0);
error_SVM_tr(M)=1/N*sum((w'*[ones(1,N/2);setosa_tr])>0)+1/N*sum((w'*[ones(1,N/2);virginica_tr])<0);


%QDA
mus=1/N*sum(setosa_tr')';
muv=1/N*sum(virginica_tr')';

Sigmas=1/N*setosa_tr*setosa_tr';
Sigmav=1/N*virginica_tr*virginica_tr';
error_QDA(M)=0;
for ntest=1:Ntest/2
   error_QDA(M)=error_QDA(M)+1/Ntest*sum(mvnpdf(setosa_test(:,ntest),mus,Sigmas)/(mvnpdf(setosa_test(:,ntest),mus,Sigmas)+mvnpdf(setosa_test(:,ntest),muv,Sigmav))<0.5);
end
for ntest=1:Ntest/2
   error_QDA(M)=error_QDA(M)+1/Ntest*sum(mvnpdf(virginica_test(:,ntest),muv,Sigmav)/(mvnpdf(virginica_test(:,ntest),mus,Sigmas)+mvnpdf(virginica_test(:,ntest),muv,Sigmav))<0.5);
end
error_QDA_tr(M)=0;
for ntest=1:N/2
   error_QDA_tr(M)=error_QDA_tr(M)+1/N*sum(mvnpdf(setosa_tr(:,ntest),mus,Sigmas)/(mvnpdf(setosa_tr(:,ntest),mus,Sigmas)+mvnpdf(setosa_tr(:,ntest),muv,Sigmav))<0.5);
end
for ntest=1:N/2
   error_QDA_tr(M)=error_QDA_tr(M)+1/N*sum(mvnpdf(virginica_tr(:,ntest),muv,Sigmav)/(mvnpdf(virginica_tr(:,ntest),mus,Sigmas)+mvnpdf(virginica_tr(:,ntest),muv,Sigmav))<0.5);
end


end

error_perc_test_av=error_perc_test_av+1/Nouter*error_perc_test;
error_perc_tr_av=error_perc_tr_av+1/Nouter*error_perc_tr;
error_SVM_tr_av=error_SVM_tr_av+1/Nouter*error_SVM_tr;
error_SVM_av=error_SVM_av+1/Nouter*error_SVM;
error_QDA_tr_av=error_QDA_tr_av+1/Nouter*error_QDA_tr;
error_QDA_av=error_QDA_av+1/Nouter*error_QDA;


end
% plot([1:Mmax],error_perc_test,'k');hold on
% plot([1:Mmax],error_perc_tr,'k--');
%  plot([1:Mmax],error_SVM,'r');hold on
%  plot([1:Mmax],error_SVM_tr,'r--')
% %plot([1:Mmax],error_logi,'b');hold on
% %plot([1:Mmax],error_logi_tr,'b--')
% 
% plot([1:Mmax],error_QDA,'b');hold on
% plot([1:Mmax],error_QDA_tr,'b--')

fp=@(x,y) (w'*[1 x y x.^2 y.^2 x.^3 y.^3 x.^4 y.^4 x.^5 y.^5 x.^6 y.^6 x.^7 y.^7 x.^8 y.^8]');
fimplicit(fp,[-1 1 -1 1]);


==> Chapter4/FighypCh4.m <==
x=linspace(-2,4,1000);

y=3-1*x;
plot(x,y,'LineWidth',2)

hold on
plot(x,zeros(size(x)));
plot(zeros(size(y)),y);

xa=linspace(0,4,1000);


==> Chapter4/Figlossfun.m <==
fm=linspace(-2,2,1000);

plot(fm,(fm<0),'--');
hold on
plot(fm,max([-fm;zeros(size(fm))]));
plot(fm,max([1-fm;zeros(size(fm))]));
plot(fm,log(1+exp(-fm)));

==> Chapter4/classification.m <==
close all
clear

load datasetiris

figure
plot(setosa_tr(1,:),setosa_tr(2,:),'o','MarkerSize',10,'LineWidth',2)
hold on
plot(virginica_tr(1,:),virginica_tr(2,:),'x','MarkerSize',10,'LineWidth',2)
xlabel('sepal length')
ylabel('sepal width')
plot(7,3.5,'s','MarkerSize',10,'LineWidth',2)
% N=2*size(setosa_tr,2);
% Ntest=2*size(setosa_test,2);
% 
% %%Deterministic discriminative model
% 
% %Least squares
% X=[ones(N,1) [setosa_tr';virginica_tr']];
% t=[-ones(N/2,1);ones(N/2,1)];
% w=pinv(X)*t;
% error_LS=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0)
% plot([5.8:0.01:6.2],1/w(3)*(-w(2)*[5.8:0.01:6.2]-w(1)))
% title('LS')
% 
% waitforbuttonpress
% 
% %Perceptron algorithm
% 
% w=[-5.5 1 0.01]';
% p=randperm(N);
% Niter=N;
% for n=1:Niter
%     if p(n)<=N/2
%     tn=-1;
%     xn=[1;setosa_tr(:,p(n))];
%     if (w'*xn>0)
%         w=w+xn*tn;
%     end
%     else 
%     tn=1;
%     xn=[1;virginica_tr(:,p(n)-N/2)];
%     if (w'*xn<0)
%         w=w+xn*tn;
%     end
%     end
% end
% figure
% scatter(setosa_tr(1,:),setosa_tr(2,:))
% hold on
% scatter(virginica_tr(1,:),virginica_tr(2,:),'r')
% xlabel('sepal length')
% ylabel('sepal width')
% plot([4:0.01:8.5],1/w(3)*(-w(2)*[4:0.01:8.5]-w(1)))
% title('perceptron')
% error_perc=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0)
% 
% waitforbuttonpress
%             
% %SVM
% cvx_begin
% variables z(N) w(3)
% minimize (sum(pow_pos(w,2))+3.5*sum(z))
% subject to
% t.*(X*w)>=1-z
% z>=0
% cvx_end
% figure
% scatter(setosa_tr(1,:),setosa_tr(2,:))
% hold on
% scatter(virginica_tr(1,:),virginica_tr(2,:),'r')
% xlabel('sepal length')
% ylabel('sepal width')
% plot([4:0.01:8.5],1/w(3)*(-w(2)*[4:0.01:8.5]-w(1)))
% title('SVM')
% error_SVM=1/Ntest*sum((w'*[ones(1,Ntest/2);setosa_test])>0)+1/Ntest*sum((w'*[ones(1,Ntest/2);virginica_test])<0)
% 
% 
% 


==> Chapter5/Fig1Ch5.m <==
x=linspace(0,10,1000);
plot(x,(x-4).^2+2*sin(2*pi*x/2)+5)
xlabel('t')


==> Chapter5/Fig2Ch5.m <==
x=linspace(1,100,100);
plot(x,ones(size(x)),'--','LineWidth',2);
hold on
y=exp(-x/20)+1+2./x;
z=exp(-x/20)+1-2./x;
plot(x,y);
plot(x,z);
x2 = [x, fliplr(x)];
inBetween = [y, fliplr(z)];
fill(x2, inBetween, 'y');



==> Chapter5/Fig3Ch5.m <==
a=linspace(-1/2,1/2,100);

D=(rand(10,1)-1/2);
subplot(2,1,1)
plot(a,abs(a),'r--','LineWidth',2)
hold on
plot(D,0,'o','MarkerSize',10,'LineWidth',2,'Color','b');

for k=1:length(a)
if (a(k)<0)
L=sum((a(k)<D).*(D<0))/10;
elseif (a(k)>0)
L=sum((0<D).*(D<a(k)))/10;
end
P(k)=L;
end
plot(a,P,'LineWidth',2)

D=(rand(30,1)-1/2);
subplot(2,1,2)
plot(a,abs(a),'r--','LineWidth',2)
hold on
plot(D,0,'o','MarkerSize',10,'LineWidth',2,'Color','b');

for k=1:length(a)
if (a(k)<0)
L=sum((a(k)<D).*(D<0))/30;
elseif (a(k)>0)
L=sum((0<D).*(D<a(k)))/30;
end
P(k)=L;
end
plot(a,P,'LineWidth',2)

==> Chapter6/FigEMCh6.m <==
x=linspace(-1,3,100);
plot(x,-x.^2+sin(2*pi*x/3));

x0=-.2;
c=8;
hold on
el1=-x0^2+sin(2*pi*x0/3)+(-2*x0+cos(2*pi*x0/3)*2*pi/3)*(x-x0)-c*(x-x0).^2;
plot(x,el1);

[a,b]=max(el1);

x1=x(b);
el2=-x1^2+sin(2*pi*x1/3)+(-2*x1+cos(2*pi*x1/3)*2*pi/3)*(x-x1)-c*(x-x1).^2;
plot(x,el2);
[a,b]=max(el2);

xm=x(b);

for m=1:10
    elm=-xm^2+sin(2*pi*xm/3)+(-2*xm+cos(2*pi*xm/3)*2*pi/3)*(x-xm)-c*(x-xm).^2;
    plot(x,elm);
[a,b]=max(elm);

xm=x(b);
end

[a,b]=min(abs(x-x0));
stem(x0,el1(b));

==> Chapter6/FigMLCh6.m <==
x=0;
z=1;

muvec=linspace(-5,5,100);
p=0.5;
hold on
plot(muvec,log(normpdf(muvec,x,1)));

plot(muvec,log(p*(normpdf(muvec,x,1))+(1-p)*(normpdf(2,x,1))),'r');
mu1=-2;
post=normpdf(x,mu1,1)/(normpdf(x,mu1,1)+normpdf(x,2,1));
q=post;
plot(muvec,q*log(p*(normpdf(muvec,x,1)))+(1-q)*log((1-p)*normpdf(2,x,1))-q*log(q)-(1-q)*log(1-q),'k')


==> Chapter6/FigmixGauss.m <==
clear
N=100;
pitrue=[0.4 0.3 0.3];

for n=1:N
    u=rand(1);
    if (u<pitrue(1)) x(n)=-2+randn(1)*sqrt(1);
    elseif ((u>pitrue(1))&&(u<pitrue(1)+pitrue(2))) x(n) = exprnd(1,1);
    else x(n)=+2+randn(1)*sqrt(0.7);
    end
end
%histogram(x,1000,'BinLimits',[-5,5])

xaxis=linspace(-5,5,1000);

plot(xaxis,pitrue(1)*normpdf(xaxis,-2,1)+pitrue(2)*exppdf(xaxis,1)+pitrue(3)*normpdf(xaxis,2,0.7));

M=1;
mu=mean(x);
var=sum((x-mean(x)).^2)/N;
hold on;
plot(xaxis,normpdf(xaxis,mu,var));

M=2;
Miter=50;
mu=[-1,1];
var=[1, 1];
pit=1/M*ones(M,1);
for miter=1:Miter
    
    for n=1:N
        for m=1:M
            
       z(m,n)=pit(m)*normpdf(x(n),mu(m),var(m))
           
        end
         normal=sum(z(:,n))
        for m=1:M
      z(m,n)=z(m,n)/normal;
        end  
    end
    
     for m=1:M
         Ne(m)=sum(z(m,:));
         pit(m)=Ne(m)/N;
mu(m)=sum(x*z(m,:)')/Ne(m);
var(m)=max(sum(z(m,:).*((x-mu(m)).^2))/Ne(m),10^-4);
     end
end
     plot(xaxis,pit(1)*normpdf(xaxis,mu(1),var(1))+pit(2)*normpdf(xaxis,mu(2),var(2)));
     
     M=3;
Miter=50;
mu=[-1,0,1];
var=[1, 1, 1];
pit=1/M*ones(M,1);
for miter=1:Miter
    
    for n=1:N
        for m=1:M
       z(m,n)=pit(m)*normpdf(x(n),mu(m),var(m));
        end
         normal=sum(z(:,n));
        for m=1:M
      z(m,n)=z(m,n)/normal;
        end  
    end
    
     for m=1:M
         Ne(m)=sum(z(m,:));
         pit(m)=Ne(m)/N;
mu(m)=sum(x*z(m,:)')/Ne(m);
var(m)=max(sum(z(m,:).*(x-mu(m)).^2)/Ne(m),10^-4);
     end
end
     plot(xaxis,pit(1)*normpdf(xaxis,mu(1),var(1))+pit(2)*normpdf(xaxis,mu(2),var(2))+pit(3)*normpdf(xaxis,mu(3),var(3)));

==> Chapter6/FignumresCh6.m <==
N=1000;
D=10;

X=zeros(N,D);
for n=1:N
   tau=min(D,ceil(exprnd(3))); 
   X(n,tau)=1;
end

%PCA
R=1/N*X'*X;
[V,Diag]=eig(R);
figure
plot(real(V(:,D)));
waitforbuttonpress

%RBM
Niter=100;
M=2;
W=rand(D,M);
a=rand(M,1);
b=rand(D,1);
eta=0.1;

for nit=1:Niter
    n=unidrnd(N);
    x=X(n,:);
    x=x';
    
    %contrastive divergence to generate x' and z'
    zp=(rand(M,1)<1./(1+exp(-W'*x+a)));
    xp=(rand(D,1)<1./(1+exp(-W*zp+b)));
    zp=(rand(M,1)<1./(1+exp(-W'*xp+a)));
    
    Wnew=W+eta*(x*(1./(1+exp(-W'*x+a)))'-xp*(1./(1+exp(-W'*xp+a)))');
    anew=a+eta*(1./(1+exp(-W'*x+a))-1./(1+exp(-W'*xp+a)));
    bnew=b+eta*(x-1./(1+exp(-W*zp+b)));
    W=Wnew;
    a=anew;
    b=bnew;
end
hold on
plot(real(W(:,1))/norm(W(:,1)),'r');
plot(real(W(:,2))/norm(W(:,2)),'c');








==> Chapter8/FigIMCh8.m <==
mu1=-1;mu2=1;s=0.3;
x=linspace(-3,3,100);
p=0.3*normpdf(x,mu1,s)+0.7*normpdf(x,mu2,s);

plot(x,p,'--','LineWidth',2)

m=0.3*mu1+0.7*mu2;
gamma=0.3*((mu1-m)^2+s)+0.7*((mu2-m)^2+s);
hold on
plot(x,normpdf(x,m,gamma),'LineWidth',2);

xi=linspace(-1,1,100);
dx=xi(2)-xi(1);
svec=linspace(0,2,100);
for xc=1:length(xi)
    for sc=1:length(svec)
   KL(xc,sc)=dx*sum(normpdf(x,xi(xc),svec(sc)).*log(normpdf(x,xi(xc),svec(sc))./p));     
    end
end

[v, x1] = min(KL);
[val, yp] = min(v);
xp = x1(yp); 
plot(x,normpdf(x,xi(xp),svec(yp)),'LineWidth',2)


==> Chapter8/FigULCh8.m <==
clear
D=16;
eta1=2; %zz
eta2=20; %xz
Nmc=1;

A=zeros(D,D);
A=A+diag(ones(1,D-1),1);
A=A+diag(ones(1,D-1),-1);
A=A+diag(ones(1,D-(4+1)),4+1);
A=A+diag(ones(1,D-(4+1)),-(4+1));


Zp=0;
for nz=0:2^D-1
    zb=dec2bin(nz,D);
    for d=1:D
        z(d)=2*str2num(zb(d))-1;
    end
    Pun(nz+1)=exp(eta1*z*A*z'/2);
        Zp=Zp+Pun(nz+1);
end

P=Pun/Zp;

KLmeanfieldav=0;

for nmc=1:Nmc

Zimdec=gendist(P,1,1);

Zimbin=dec2bin(Zimdec,D);
 for d=1:D
        zim(d)=str2num(Zimbin(d));
 end

xim=2*mod(zim+(rand(1,16)<1/(1+exp(2*eta2))),2)-ones(size(zim));

%exact posterior
Zppost=0;
for nz=1:2^D
    zb=dec2bin(nz-1,D);
    for d=1:D
        z(d)=2*str2num(zb(d))-1;
    end
    Punpost(nz)=exp(eta1*z*A*z'/2+eta2*xim*z');
        Zppost=Zppost+Punpost(nz);
end

Ppost=Punpost/Zppost;

%mean field
q=1/2*ones(D,1);
Nit=5;
KLmeanfield=zeros(Nit,1);
nit=1;
for nz=1:2^D
    zb=dec2bin(nz-1,D);
    for d=1:D
        z(d)=str2num(zb(d));
    end
    KLmeanfield(nit)=KLmeanfield(nit)+Punpost(nz)*(log2(Punpost(nz))-(z*log2(q)+(1-z)*log2(1-q)));
       
end


for nit=2:Nit
    for d=1:D
        mu=2*q-ones(size(q));
        q(d)=1/(1+exp(-2*(eta1*A(d,:)*mu+eta2*xim(d))));  
    end
    
for nz=1:2^D
    zb=dec2bin(nz-1,D);
    for d=1:D
        z(d)=str2num(zb(d));
    end
    KLmeanfield(nit)=KLmeanfield(nit)+Punpost(nz)*(log2(Punpost(nz))-(z*log2(q)+(1-z)*log2(1-q)));
       
end
end

KLmeanfieldav=KLmeanfieldav+1/Nmc*KLmeanfield;
end

plot([0:Nit-1],KLmeanfield)

==> Chapter8/MvsIproj.m <==
mu = [0.5 0.5];
Sigma = ([0.5 .4; .4 0.5]);
x1 = -4:.01:5; x2 = -4:.01:5;
[X1,X2] = meshgrid(x1,x2);
F = mvnpdf([X1(:) X2(:)],mu,Sigma);
F = reshape(F,length(x2),length(x1));
contour(x1,x2,F,[]);

%I-projection
InvS=inv(Sigma);
SigmaI=([InvS(1,1) 0; 0 InvS(2,2)]);
F = mvnpdf([X1(:) X2(:)],mu,SigmaI);
F = reshape(F,length(x2),length(x1));
hold on
contour(x1,x2,F,[],'--');

%M-projection
SigmaM=([Sigma(1,1) 0; 0 Sigma(2,2)]);
F = mvnpdf([X1(:) X2(:)],mu,SigmaM);
F = reshape(F,length(x2),length(x1));
hold on
contour(x1,x2,F,[],'.-');

==> Chapter8/exreinforce.m <==
S=10; %minibatch size

fi=randn(D,2);
for nit=1:Nit
    for s=1:S
        z(s,1)=2*(rand(1)>1/(1+exp(-fi(1,1))))-1;
        for d=2:D
            z(s,d)=2*(rand(1)>1/(1+exp(-fi(d,1)-z(s,d-1)*fi(d,2))))-1;
        end
    end
    g1=0;
    g2=0;
    for s=1:S
    g2=g2+1/(1+exp(...))*(z(s,:).*[0 z(s,2:end)]);
    g2=
    end
end

==> Chapter8/gendist.m <==
function T = gendist(P,N,M,varargin)
%
%GENDIST - generate random numbers according to a discrete probability
%distribution.
%Tristan Ursell, (c) 2012
%
%T = gendist(P,N,M)
%T = gendist(P,N,M,'plot')
%
%The function gendist(P,N,M) takes in a positive vector P whose values
%form a discrete probability distribution for the indices of P. The
%function outputs an N x M matrix of integers corresponding to the indices
%of P chosen at random from the given underlying distribution.
%
%P will be normalized, if it is not normalized already. Both N and M must
%be greater than or equal to 1.  The optional parameter 'plot' creates a
%plot displaying the input distribution in red and the generated points as
%a blue histogram.
%
%Conceptual EXAMPLE:
%
%If P = [0.2 0.4 0.4] (note sum(P)=1), then T can only take on values of 1,
%2 or 3, corresponding to the possible indices of P.  If one calls 
%gendist(P,1,10), then on average the output T should contain two 1's, four
%2's and four 3's, in accordance with the values of P, and a possible 
%output might look like:
%
%T = gendist(P,1,10)
%T = 2 2 2 3 3 3 1 3 1 3
%
%If, for example, P is a probability distribution for position, with
%positions X = [5 10 15] (does not have to be linearly spaced), then the
%set of generated positions is X(T).
%
%EXAMPLE 1:
%
%P = rand(1,50);
%T = gendist(P,100,1000,'plot');
%
%EXAMPLE 2:
%
%X = -3:0.1:3;
%P = 1+sin(X);
%T = gendist(P,100,1000,'plot');
%Xrand = X(T);
%
%Note:
%size(T) = 100 1000
%size(Xrand) = 100 1000
%

%Thanks to Derek O'Connor for tips on speeding up the code.

%check for input errors
if and(nargin~=3,nargin~=4)
    error('Error:  Invalid number of input arguments.')
end

if min(P)<0
    error('Error:  All elements of first argument, P, must be positive.')
end

if or(N<1,M<1)
    error('Error:  Output matrix dimensions must be greater than or equal to one.')
end

%normalize P
Pnorm=[0 P]/sum(P);

%create cumlative distribution
Pcum=cumsum(Pnorm);

%create random matrix
N=round(N);
M=round(M);
R=rand(1,N*M);

%calculate T output matrix
V=1:length(P);
[~,inds] = histc(R,Pcum); 
T = V(inds);

%shape into output matrix
T=reshape(T,N,M);

%if desired, output plot
if nargin==4
    if strcmp(varargin{1},'plot')
        Pfreq=N*M*P/sum(P);
        figure;
        hold on
        hist(T(T>0),1:length(P))
        plot(Pfreq,'r-o')
        ylabel('Frequency')
        xlabel('P-vector Index')
        axis tight
        box on
    end
end




==> Chapter8/numer2image.m <==
function im=numer2image(num)
D=16;
numbin=dec2bin(num-1,D);
 for d=1:D
        imv(d)=str2num(numbin(d));
 end

 im=vec2mat(imv,4,4);
